Combinatorial Markov chains on linear extensions

We consider generalizations of Schuetzenberger's promotion operator on the set L of linear extensions of a finite poset of size n. This gives rise to a strongly connected graph on L. By assigning weights to the edges of the graph in two different ways, we study two Markov chains, both of which are irreducible. The stationary state of one gives rise to the uniform distribution, whereas the weights of the stationary state of the other has a nice product formula. This generalizes results by Hendricks on the Tsetlin library, which corresponds to the case when the poset is the anti-chain and hence L=S_n is the full symmetric group. We also provide explicit eigenvalues of the transition matrix in general when the poset is a rooted forest. This is shown by proving that the associated monoid is R-trivial and then using Steinberg's extension of Brown's theory for Markov chains on left regular bands to R-trivial monoids.

==> anc/LinearExtensions.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"Markov chains on linear extensions",`):
print(`by Arvind Ayyer, Steven Klee & Anne Schilling.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(` on linear extensions described in the paper.`):
print(`It uses Stembridge's posets package available from his website.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of May 31, 2012.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`Posets, UnionOfChains, DownForests, Extensions, PosetDerangements,`):
   print(`Transp, CheckBraid, CheckComm, Promote,`):
   print(`UniformTransposeMatrix, UniformTransposeSteadyState, TransposeMatrix, TransposeSteadyState,`):
   print(`UniformPromoteMatrix, UniformPromoteSteadyState, PromoteMatrix, PromoteSteadyState.`):
fi:

if nops([args])=1 and op(1,[args])=`Posets` then
   print(`Posets(n): returns all posets of size n.`):
fi:

if nops([args])=1 and op(1,[args])=`PosetDerangements` then
   print(`PosetDerangements(P,n): given a poset P of size n, lists all the`):
   print(`linear extensions which are derangements as permutations.`):
fi:

if nops([args])=1 and op(1,[args])=`UnionOfChains` then
   print(`UnionOfChains(n): returns all posets which are unions of chains of size n.`):
fi:

if nops([args])=1 and op(1,[args])=`DownForests` then
   print(`DownForests(n): returns all posets which are down forests of size n.`):
fi:

if nops([args])=1 and op(1,[args])=`Extensions` then
   print(`Extensions(P,n): returns all the linear extensions of P of size n.`):
fi:

if nops([args])=1 and op(1,[args])=`CheckBraid` then
   print(`CheckBraid(P,n,m): Checks if the braid relations between e_m and e_{m+1}`):
   print(` are satisfied for all linear extensions of the poset P of size n.`):
fi:

if nops([args])=1 and op(1,[args])=`CheckComm` then
   print(`CheckComm(P,n,m): Checks if the action of e_m and e_{m+1} commute`):
   print(`for all linear extensions of the poset P of size n`):
fi:

if nops([args])=1 and op(1,[args])=`Transp` then
   print(`Transp(P,n,L,m): given a poset P of size n, returns the elementary transposition e_m`):
   print(` of the linear extension L. If e_m(L) is not a linear extension of P, it returns L.`):
fi:

if nops([args])=1 and op(1,[args])=`UniformTransposeMatrix` then
   print(`UniformTransposeMatrix(P,n,x): returns the transition matrix of the`):
   print(`uniform transposition Markov chain of the paper.`):
   print(`For example, try UniformTransposeMatrix({[1, 3], [1, 4], [2, 3]},4,x);`):
fi:

if nops([args])=1 and op(1,[args])=`UniformTransposeSteadyState` then
   print(`UniformTransposeSteadyState(P,n,x,p): returns the stationary distribution p(L)`):
   print(`of the uniform transposition Markov chain normalized as described in the paper.`):
   print(`For example, try UniformTransposeSteadyState({[1, 3], [1, 4], [2, 3]},4,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`TransposeMatrix` then
   print(`TransposeMatrix(P,n,x): returns the transition matrix of the`):
   print(`transposition Markov chain of the paper.`):
   print(`For example, try TransposeMatrix({[1, 3], [1, 4], [2, 3]},4,x);`):
fi:

if nops([args])=1 and op(1,[args])=`TransposeSteadyState` then
   print(`TransposeSteadyState(P,n,x,p): returns the stationary distribution p(L)`):
   print(`of the transposition Markov chain normalized as described in the paper.`):
   print(`For example, try TransposeSteadyState({[1, 3], [1, 4], [2, 3]},4,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`Promote` then
   print(`Promote(P,n,L,m): given a poset P of size n, returns the extended`):
   print(`promotion operator \partial_m on the linear extension L defined in the paper.`):
fi:

if nops([args])=1 and op(1,[args])=`UniformPromoteMatrix` then
   print(`UniformPromoteMatrix(P,n,x): returns the transition matrix of the`):
   print(`uniform promotion Markov chain of the paper.`):
   print(`For example, try UniformPromoteMatrix({[1, 3], [1, 4], [2, 3]},4,x);`):
fi:

if nops([args])=1 and op(1,[args])=`UniformPromoteSteadyState` then
   print(`UniformPromoteSteadyState(P,n,x,p): returns the stationary distribution p(L)`):
   print(`of the uniform promotion Markov chain normalized as described in the paper.`):
   print(`For example, try UniformPromoteSteadyState({[1, 3], [1, 4], [2, 3]},4,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`PromoteMatrix` then
   print(`PromoteMatrix(P,n,x): returns the transition matrix of the`):
   print(`promotion Markov chain of the paper.`):
   print(`For example, try PromoteMatrix({[1, 3], [1, 4], [2, 3]},4,x);`):
fi:

if nops([args])=1 and op(1,[args])=`PromoteSteadyState` then
   print(`PromoteSteadyState(P,n,x,p): returns the stationary distribution p(L)`):
   print(`of the promotion Markov chain normalized as described in the paper.`):
   print(`For example, try PromoteSteadyState({[1, 3], [1, 4], [2, 3]},4,x,p);`):
fi:

end:

with(LinearAlgebra):


##################Posets#########################
with(posets):

#maxchainsord(P) returns the maximal chains of 
# of the order ideal of the poset P
#This equals the number of linear extensions
maxchainsord := proc(P) local i,j,Id,P2,C2:

Id := ideals(P):
P2 := {seq(seq(`if`(`subset`(Id[i],Id[j]) and i<>j,[Id[i],Id[j]],op({})),i=1..nops(Id)),j=1..nops(Id))}:
C2 := chains(P2):
i := max(seq(nops(j),j in C2)):
return {seq(`if`(nops(j)=i,j,op({})),j in C2)}:

end:

#Extensions(P,n) returns all the linear extensions of P of size n
Extensions := proc(P,n)

return extensions(P,n):

end:

#PosetDerangements(P,n) returns the number of deranged linear extensions of P
PosetDerangements := proc(P,n) local i,j,L,Der:

L := extensions(P,n):
Der := {op(L)}:
for i from 1 to nops(L) do
    for j from 1 to n do
        if L[i][j]=j then
	   Der := Der minus {L[i]}:
	fi: 
    od:
od:

return Der:

end:

#UnionOfChains(n)  returns all union of chain posets of size n
UnionOfChains := proc(n) local i,j,P,Q,tops,bots,p:

P := {op(Posets(n))}:
tops := [seq(convert([seq(p[i][2],i=1..nops(p))],multiset),p in P)]:
bots := [seq(convert([seq(p[i][1],i=1..nops(p))],multiset),p in P)]:
Q := {}:
for j from 1 to nops(tops) do
    for i from 1 to nops(tops[j]) do
        if tops[j][i][2]>1 then
	   Q := Q union {P[j]}:
	fi:
    od:
od:

for j from 1 to nops(bots) do
    for i from 1 to nops(bots[j]) do
        if bots[j][i][2]>1 then
	   Q := Q union {P[j]}:
	fi:
    od:
od:

return P minus Q:

end:

#DownForests(n) returns all down forest posets of size n
DownForests := proc(n) local i,j,P,tops,p,Q:

P := {op(Posets(n))}:
tops := [seq(convert([seq(p[i][1],i=1..nops(p))],multiset),p in P)]:
Q := {}:
for j from 1 to nops(tops) do
    for i from 1 to nops(tops[j]) do
        if tops[j][i][2]>1 then
	   Q := Q union {P[j]}:
	fi:
    od:
od:

return P minus Q:

end:

#CheckBraid(P,n,m) checks if the braid algebra relation with m,m+1 is true
#for all linear extensions of P
CheckBraid := proc(P,n,m) local i,j,S,l:

if m>=n-1 or m<1 then
   ERROR(`m must be between 1 and n-1`):
fi:

S := {op(extensions(P,n))}:
if {seq(Transp(P,n,Transp(P,n,Transp(P,n,l,m),m+1),m)-Transp(P,n,Transp(P,n,Transp(P,n,l,m+1),m),m+1),l in S)} ={[0$n]} then
   return true:
else
   return false:
fi:

end:

#checkcomm(P,n,m) checks if the commutation relation between m,m+1 is true
#for all linear extensions of P
checkcomm := proc(P,n,m1,m2) local i,j,S,l:

if m1>=n or m1<1 or m2>=n or m2<1 then
   ERROR(`m1 and m2 must be between 1 and n-1`):
fi:

S := {op(extensions(P,n))}:
if {seq(Transp(P,n,Transp(P,n,l,m1),m2)-Transp(P,n,Transp(P,n,l,m2),m1),l in S)} ={[0$n]} then
   return true:
else
   return false:
fi:

end:

###############################Transposition-based Markov chains#############################
#Transp(P,n,L,m) returns the transposition of the linear
#extension L of P starting with m
Transp := proc(P,n,L,m) local i,j,k,S,L2:

S := {op(extensions(P,n))}:
if not member(L,S) then
   ERROR(`L is not a linear extension`):
fi:
if m<1 then
   ERROR(`m must be between 1 and n-1`):
fi:

L2 := `if`(m>=n,L,[seq(L[i],i=1..m-1),L[m+1],L[m],seq(L[i],i=m+2..n)]):
if member(L2,S) then
   return L2:
else
   return L:
fi:

end:

#TransposeMatrixeq(P,x) returns the transitions of the 
#linear extensions of the poset by transposition
TransposeMatrixeq := proc(P,n,x) local i,j,k,S,eqs,s2:

S := extensions(P,n):
eqs:=[]:
for i from 1 to nops(S) do
    for j from 1 to n-1 do
    	s2 := Transp(P,n,S[i],j):
    	eqs := [op(eqs),[x[S[i][j]],S[i],s2]]:
    od:
od:

return eqs:

end:

#TransposeMatrix2(P,n,x) returns the transition matrix
TransposeMatrix2 := proc(P,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L:=extensions(P,n):
E := TransposeMatrixeq(P,n,x):

M := Array(1..nops(L),1..nops(L)):
for i from 1 to nops(E) do
    for j from 1 to nops(L) do
    	for k from 1 to nops(L) do
		if E[i][2] = L[j] and E[i][3]=L[k] then
			M[k,j] := M[k,j] + E[i][1]:
		fi:
	od:
    od:
od:

return Matrix(M):

end:

#TransposeMatrix(P,n,x) returns the transition matrix
TransposeMatrix := proc(P,n,x) local i,j,M,L:

L:=extensions(P,n):
M := TransposeMatrix2(P,n,x):

for i from 1 to nops(L) do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(L)):
od:

return Matrix(M):

end:

#TransposeSteadyState(P,n,x,p) returns the steady state
TransposeSteadyState := proc(P,n,x,p) local i,j,M,V,eqs,vars,sol:

M := TransposeMatrix(P,n,x):
V := extensions(P,n):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):

#eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:
eqs := convert(M.V,set) union {vars[1]-1}:

sol:=solve(eqs,vars):
return {seq(op(1,i)=factor(op(2,i)),i in sol)}:

end:


#UniformTransposeMatrixeq(P,x) returns the transitions of the 
#linear extensions of the poset by transposition
UniformTransposeMatrixeq := proc(P,n,x) local i,j,k,S,eqs,s2:

S := extensions(P,n):
eqs:=[]:
for i from 1 to nops(S) do
    for j from 1 to n-1 do
    	s2 := Transp(P,n,S[i],j):
    	eqs := [op(eqs),[x[j],S[i],s2]]:
    od:
od:

return eqs:

end:

#UniformTransposeMatrix2(P,n,x) returns the transition matrix
UniformTransposeMatrix2 := proc(P,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L:=extensions(P,n):
E := UniformTransposeMatrixeq(P,n,x):

M := Array(1..nops(L),1..nops(L)):
for i from 1 to nops(E) do
    for j from 1 to nops(L) do
    	for k from 1 to nops(L) do
		if E[i][2] = L[j] and E[i][3]=L[k] then
			M[k,j] := M[k,j] + E[i][1]:
		fi:
	od:
    od:
od:

return Matrix(M):

end:

#UniformTransposeMatrix(P,n,x) returns the transition matrix
UniformTransposeMatrix := proc(P,n,x) local i,j,M,L:

L:=extensions(P,n):
M := UniformTransposeMatrix2(P,n,x):

for i from 1 to nops(L) do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(L)):
od:

return Matrix(M):

end:

#UniformTransposeSteadyState(P,n,x,p) returns the steady state
UniformTransposeSteadyState := proc(P,n,x,p) local i,j,M,V,eqs,vars,sol:

M := UniformTransposeMatrix(P,n,x):
V := extensions(P,n):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):

#eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:
eqs := convert(M.V,set) union {vars[1]-1}:

sol:=solve(eqs,vars):
return {seq(op(1,i)=factor(op(2,i)),i in sol)}:

end:


###################################Promotion-based Markov chains#############################
#Promote(P,n,L,m) returns the promotion of the linear
#extension L of P starting with i
Promote := proc(P,n,L,m) local i,j,k,L2,S2,P2,S,m2,LL,maxp:

maxp := `if`(nops(P)>0,max(P),0):
P2 := P union {seq({i},i=maxp+1..n)}:
P2 := subs({seq(L[i]=i,i=1..n)},P2) :
#return P2:
LL := [seq(seq(`if`(L[j]=i,j,op({})),j=1..n),i=1..n)]:
L2 := [m]:
j:=0:
for i from 1 while j=0 do
    m2 := L2[nops(L2)]:
    S := {seq(`if`(nops(P2[k])=2 and P2[k][1]=m2,P2[k][2],op({})),k=1..nops(P2))}:
    if nops(S)=0 then
       j:=1:
    else
       L2 := [op(L2),min(S)]:
    fi:
od: 

#return P2,L2:
L2 := subs({seq(L2[i]=L2[i+1],i=1..nops(L2)-1),L2[nops(L2)]=0},LL):
L2 := subs({seq(i=i-1,i=m+1..n),0=n},L2):
#return L2:
return [seq(seq(`if`(L2[j]=i,j,op({})),j=1..n),i=1..n)]:

end:


#PromoteMatrixeq(P,x) returns the transitions of the 
#linear extensions of the poset by promotion
PromoteMatrixeq := proc(P,n,x) local i,j,k,S,eqs,s2:

S := extensions(P,n):
eqs:=[]:
for i from 1 to nops(S) do
    for j from 1 to n do
    	s2 := Promote(P,n,S[i],j):
    	eqs := [op(eqs),[x[S[i][j]],S[i],s2]]:
    od:
od:

return eqs:

end:



#Promoteops(P,n,x,m) returns matrices m[i] for the actions of x[i]
#in PromoteMatrix2
Promoteops := proc(P,n,x) local i,j,k,m,M,L:

L:=extensions(P,n):
M := PromoteMatrix2(P,n,x):
m :=[Matrix(nops(L))$n]:

for k from 1 to n do
    m[k] := Matrix([seq([seq(coeff(M[i,j],x[k],1),j=1..nops(L))],i=1..nops(L))]):
od:

return m:

end:

#PromoteMatrix2(P,n,x) returns the transition matrix
PromoteMatrix2 := proc(P,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L:=extensions(P,n):
E := PromoteMatrixeq(P,n,x):

M := Array(1..nops(L),1..nops(L)):
for i from 1 to nops(E) do
    for j from 1 to nops(L) do
    	for k from 1 to nops(L) do
		if E[i][2] = L[j] and E[i][3]=L[k] then
			M[k,j] := M[k,j] + E[i][1]:
		fi:
	od:
    od:
od:

return Matrix(M):

end:

#PromoteMatrix(P,n,x) returns the transition matrix
PromoteMatrix := proc(P,n,x) local i,j,M,L:

L:=extensions(P,n):
M := PromoteMatrix2(P,n,x):

for i from 1 to nops(L) do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(L)):
od:


return Matrix(M):

end:


#PromoteSteadyState(P,n,x,p) returns the steady state
PromoteSteadyState := proc(P,n,x,p) local i,j,M,V,eqs,vars,sol:

M := PromoteMatrix(P,n,x):
V := extensions(P,n):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):

#eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:
eqs := convert(M.V,set) union {vars[1]-1}:

sol:=solve(eqs,vars):
return {seq(op(1,i)=factor(op(2,i)),i in sol)}:

end:


#UniformPromoteMatrixeq(P,x) returns the transitions of the 
#linear extensions of the poset by promotion
UniformPromoteMatrixeq := proc(P,n,x) local i,j,k,S,eqs,s2:

S := extensions(P,n):
eqs:=[]:
for i from 1 to nops(S) do
    for j from 1 to n do
    	s2 := Promote(P,n,S[i],j):
    	eqs := [op(eqs),[x[j],S[i],s2]]:
    od:
od:

return eqs:

end:


#UniformPromoteMatrix2(P,n,x) returns the transition matrix
UniformPromoteMatrix2 := proc(P,n,x) local i,j,k,l,M,Gr,E,cnt,E2,E3,cnt2,L:

L:=extensions(P,n):
E := UniformPromoteMatrixeq(P,n,x):

M := Array(1..nops(L),1..nops(L)):
for i from 1 to nops(E) do
    for j from 1 to nops(L) do
    	for k from 1 to nops(L) do
		if E[i][2] = L[j] and E[i][3]=L[k] then
			M[k,j] := M[k,j] + E[i][1]:
		fi:
	od:
    od:
od:

return Matrix(M):

end:

#UniformPromoteMatrix(P,n,x) returns the transition matrix
UniformPromoteMatrix := proc(P,n,x) local i,j,M,L:

L:=extensions(P,n):
M := UniformPromoteMatrix2(P,n,x):

for i from 1 to nops(L) do
    M[i,i] := -add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(L)):
od:


return Matrix(M):

end:


#UniformPromoteSteadyState(P,n,x,p) returns the steady state
UniformPromoteSteadyState := proc(P,n,x,p) local i,j,M,V,eqs,vars,sol:

M := UniformPromoteMatrix(P,n,x):
V := extensions(P,n):
V := Vector([seq(p[op(V[i])],i=1..nops(V))]):
vars := convert(V,set):

#eqs := convert(M.V,set) union {add(vars[i],i=1..nops(vars))-1}:
eqs := convert(M.V,set) union {vars[1]-1}:

sol:=solve(eqs,vars):
return {seq(op(1,i)=factor(op(2,i)),i in sol)}:

end:


